Linear Quadratic Mean Field Stackelberg Games: Open-loop and Feedback Solutions

This paper investigates open-loop and feedback solutions of linear quadratic mean field (MF) games with a leader and a large number of followers. The leader first gives its strategy and then all the followers cooperate to optimize the social cost as the sum of their costs. By variational analysis with MF approximations, we obtain a set of open-loop controls of players in terms of solutions to MF forward-backward stochastic differential equations (FBSDEs), which is further shown be to an asymptotic Stackelberg equilibrium. By applying the matrix maximum principle, a set of decentralized feedback strategies is constructed for all the players. For open-loop and feedback solutions, the corresponding optimal costs of all players are explicitly given by virtue of the solutions to two Riccati equations, respectively. The performances of two solutions are compared by the numerical simulation.

==> fig/matlab/Ndiedai.m <==
clear;

dt=0.01; M1=1000;

N=1000; N_1=3;
%对每次N 考虑计算N1次 然后这N1次取平均得到epsilon

epsilonN_1N=zeros(N_1,N);

for l=1:N_1
for q=1:N 
    l,q
 [differencJSOC12] = subfunctionNdiedai(M1,dt,q);%注意这里的q实际上是当前自主体的个数
epsilonN_1N(l,q)=differencJSOC12;
end
end

%对epsilonN_1N取平均
epsilon=zeros(1,N);
for j=1:N
    for i=1:N_1
    epsilon(j)=epsilonN_1N(i,j)+epsilon(j);
    end 
    epsilon(j)=epsilon(j)/N_1;
end
epsilon=abs(epsilon);



figure(3)
TT=zeros(1,N);
for i=1:N
  TT(1,i)=i;
end
plot(TT,epsilon)
 box on
xlabel('N')
%ylabel('states')
 legend('$\varepsilon_N$','Interpreter','latex')

==> fig/matlab/feedbackmain.m <==
    clear;
dt=0.0001; M1=100000; T=M1*dt;t=[0:dt:T]; N=20;

A_0=-1;B_0=1;G_0=0.1;D_0=0.5;Gamma_0=1;Q_0=1;R_0=1;xi_0=20;
A=-1;B=1;G=0.1;F=1;B_1=1;D=0.5;Gamma=1;Gamma_1=1;Q=1;R=4;L=2;R_1=1;barxi=10;

Q_Gamma=Q*Gamma+Gamma'*Q-Gamma'*Q*Gamma; barB_1=B_1-B*inv(R)*L;

dW_0=zeros(1,M1);dW_0(:,:)=sqrt(dt)*randn(1,M1);
dW=zeros(N,M1);dW(:,:)=sqrt(dt)*randn(N,M1);






%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Follower-Leader优化相关参数 
%%%%%%%%%%%%%%%%%%%%%%%%%%
K=zeros(1,M1+1);  
barK=zeros(1,M1+1);
K_0=zeros(1,M1+1);
Lambda_0=zeros(1,M1+1);
barLambda=zeros(1,M1+1);
Psi_1=zeros(1,M1+1);
Psi_2=zeros(1,M1+1);
Psi_3=zeros(1,M1+1);
barA=zeros(1,M1+1);
barF=zeros(1,M1+1);
P_0=zeros(1,M1+1);
barP=zeros(1,M1+1);
 

 
for i=1:M1
P_0(1,M1+2-i)=-inv(R_0)*B_0'*Psi_1(1,M1+2-i);
barP(1,M1+2-i)=-inv(R_0)*B_0'*Psi_3(1,M1+2-i)';
barA(1,M1+2-i)=A+G+barB_1*barP(1,M1+2-i)-B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i));
barF(1,M1+2-i)=F+barB_1*P_0(1,M1+2-i)-B*inv(R)*B'*K_0(1,M1+2-i);
K(1,M1+1-i)=K(1,M1+2-i)+(A'*K(1,M1+2-i)+K(1,M1+2-i)*A-K(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)+Q)*dt;
barK(1,M1+1-i)=barK(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*barK(1,M1+2-i)+barK(1,M1+2-i)*(A+G+barB_1*barP(1,M1+2-i))-K(1,M1+2-i)*B*inv(R)*B*barK(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*barK(1,M1+2-i)+(G+barB_1*barP(1,M1+2-i))'*K(1,M1+2-i)+K(1,M1+2-i)*(G+barB_1*barP(1,M1+2-i))+K_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(G_0+B_0*barP(1,M1+2-i))'*barLambda(1,M1+2-i)+barP(1,M1+2-i)'*R_1*barP(1,M1+2-i)-Q_Gamma-barP(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
K_0(1,M1+1-i)=K_0(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*K_0(1,M1+2-i)+K_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))-(K(1,M1+2-i)+barK(1,M1+2-i))*B*inv(R)*B'*K_0(1,M1+2-i)+(G_0+B_0*barP(1,M1+2-i))'*Lambda_0(1,M1+2-i)+(K(1,M1+2-i)+barK(1,M1+2-i))*(F+barB_1*P_0(1,M1+2-i))+(Gamma-1)'*Q*Gamma_1+barP(1,M1+2-i)'*R_1*P_0(1,M1+2-i)-barP(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
Lambda_0(1,M1+1-i)=Lambda_0(1,M1+2-i)+(Lambda_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*Lambda_0(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*K_0(1,M1+2-i)+barLambda(1,M1+2-i)*(F+barB_1*P_0(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*K_0(1,M1+2-i)+P_0(1,M1+2-i)'*R_1*P_0(1,M1+2-i)+Gamma_1'*Q*Gamma_1-P_0(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
barLambda(1,M1+1-i)=barLambda(1,M1+2-i)+(barLambda(1,M1+2-i)*(A+G-barB_1*barP(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*barLambda(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i))+Lambda_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*(K(1,M1+2-i)+barK(1,M1+2-i))+Gamma_1'*Q*(Gamma-1)+P_0(1,M1+2-i)'*R_1*barP(1,M1+2-i)-P_0(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
Psi_1(1,M1+1-i)=Psi_1(1,M1+2-i)+(A_0'*Psi_1(1,M1+2-i)+Psi_1(1,M1+2-i)*A_0-Psi_1(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+barF(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)'*barF(1,M1+2-i)+Q_0)*dt;
Psi_2(1,M1+1-i)=Psi_2(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_2(1,M1+2-i)+Psi_2(1,M1+2-i)*barA(1,M1+2-i)-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_3(1,M1+2-i)'+Gamma_0'*Q_0*Gamma_0+Gamma_0'*Psi_3(1,M1+2-i)'+Psi_3(1,M1+2-i)*G_0)*dt;
Psi_3(1,M1+1-i)=Psi_3(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)*A_0-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+G_0*Psi_1(1,M1+2-i)+Psi_2(1,M1+2-i)*barF(1,M1+2-i)-Gamma_0'*Q_0)*dt;
end

   

figure (1)
plot(t,K)
hold on
plot(t,barK)
hold on
plot(t,K_0)
hold on
plot(t,Lambda_0)
hold on
plot(t,barLambda)
hold on
xlabel('time')
ylabel('$K,\bar{K},K_0,\Lambda_0,\bar{\Lambda}$','Interpreter','latex')
legend('$K(t)$','$\bar{K}(t)$','$K_0(t)$', '$\Lambda_0(t)$', '$\bar{\Lambda}(t)$', 'Interpreter','latex')

figure (2)
plot(t,Psi_1)
hold on
plot(t,Psi_2)
hold on
plot(t,Psi_3)
hold on
xlabel('time')
ylabel('$\Psi_1,\Psi_2,\Psi_3$','Interpreter','latex')
legend('$\Psi_1(t)$','$\Psi_2(t)$','$\Psi_3(t)$', 'Interpreter','latex')


hatu_0=zeros(1,M1+1);
hatu_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
x_i=zeros(1,M1+1);
xN=zeros(1,M1+1);
barx=zeros(1,M1+1);barx(1,1)=barxi;
for i=1:N
x_i(i,1)=normrnd(barxi,3);
xN(1,1)=xN(1,1)+x_i(i,1);
end
xN(1,1)=xN(1,1)/N;
for j=1:M1
hatu_0(1,j)=-inv(R_0)*B_0'*(Psi_1(1,j)*x_0(1,j)+Psi_3(1,j)*barx(1,j));
for i=1:N
hatu_i(i,j)=-inv(R)*B'*(K(1,j)*x_i(i,j)+K_0(1,j)*x_0(1,j)+barK(1,j)*barx(1,j))-inv(R)*L*(P_0(1,j)*x_0(1,j)+barP(1,j)*barx(1,j));
end
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*hatu_0(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*hatu_i(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*hatu_0(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
barx(1,j+1)=barx(1,j)+((A+G+barB_1*barP(1,j)-B*inv(R)*B'*(K(1,j)+barK(1,j)))*barx(1,j)+(F+barB_1*P_0(1,j)-B*inv(R)*B'*K_0(1,j))*x_0(1,j))*dt;
end

%%%计算一下指标
%JSOC1直接算  
%JSOC2公式算
JSOC1=0;
for j=1:M1
for i=1:N
JSOC1= JSOC1+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(hatu_i(i,j))^2*R+2*hatu_i(i,j)'*L*hatu_0(1,j)+(hatu_0(1,j))^2*R_1)*dt;
end
end
JSOC2=0;
epsilon1=0;
hatuN=zeros(1,M1);
for j=1:M1
    for i=1:N
hatuN(1,j)=hatuN(1,j)+hatu_i(i,j);
    end
    hatuN(1,j)=hatuN(1,j)/N;
end
for i=1:M1
epsilon1=epsilon1+(((B'*barK(1,j)+L*barP(1,j))*(xN(1,j)-barx(1,j)))^2*inv(R)-2*(xN(1,j)-barx(1,j))'*barP(1,j)'*(L'*hatuN(1,j)+R_1*(2*P_0(1,j)+barP(1,j)*barx(1,j)+barP(1,j)*xN(1,j))+B_0'*(Lambda_0(1,j)*x_0(1,j)+barLambda(1,j)*xN(1,j))+B_1'*(K(1,j)+barK(1,j))*xN(1,j))+B'*K_0(1,j)*x_0(1,j))*dt;
end

for i=1:N
JSOC2=JSOC2+x_i(i,1)^2*K(1,1); 
end
JSOC2=JSOC2+N*(xN(1,1)^2*barK(1,1)+x_0(1,1)^2*Lambda_0(1,1)+2*x_0(1,1)*barLambda(1,1)*xN(1,1))+D'*K(1,1)*D+D_0'*Lambda_0(1,1)*D_0+D'*barK(1,1)*D+N*epsilon1;

J01=0;
J02=0;

for i=1:M1
J01=J01+((x_0(1,j)-Gamma_0*xN(1,j))^2*Q_0+(hatu_0(1,j))^2*R_0)*dt;
end
J02=x_0(1,1)^2*Psi_1(1,1);



figure (3) 
plot(t,x_0(1,:))
hold on
for i=1:N
plot(t,x_i(i,:))
hold on
end





==> fig/matlab/feedbackopenloop.m <==
clear;
dt=0.0001; M1=100000; T=M1*dt;t=[0:dt:T]; N=20;

A_0=-1;B_0=1;G_0=0.1;D_0=0.5;Gamma_0=1;Q_0=1;R_0=1;xi_0=20;
A=-1;B=1;G=0.1;F=1;B_1=1;D=0.5;Gamma=1;Gamma_1=1;Q=1;R=4;L=2;R_1=1;barxi=10;

Q_Gamma=Q*Gamma+Gamma'*Q-Gamma'*Q*Gamma; barB_1=B_1-B*inv(R)*L;

dW_0=zeros(1,M1);dW_0(:,:)=sqrt(dt)*randn(1,M1);
dW=zeros(N,M1);dW(:,:)=sqrt(dt)*randn(N,M1);






%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是follower优化
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



Pi_0=zeros(1,M1+1);
Pi_0(1,M1+1)=0;
M_0=zeros(1,M1+1);
M_0(1,M1+1)=0;
barPi=zeros(1,M1+1);
barPi(1,M1+1)=0;
M=zeros(1,M1+1);
M(1,M+1)=0;
Pi=zeros(1,M1+1);
Pi(1,M1+1)=0;
for i=1:M1
Pi_0(1,M1+1-i)=Pi_0(1,M1+2-i)+(Pi_0(1,M1+2-i)*(A+G)+A_0'*Pi_0(1,M1+2-i)-Pi_0(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M_0(1,M1+2-i)*G_0+F'*barPi(1,M1+2-i)+Gamma_1'*Q*(Gamma-1))*dt;
M_0(1,M1+1-i)=M_0(1,M1+2-i)+(M_0(1,M1+2-i)*A_0+A_0'*M_0(1,M1+2-i)+(F'-Pi_0(1,M1+2-i)'*B*inv(R)*B')*M(1,M1+2-i)+Pi_0(1,M1+2-i)'*F+Gamma_1'*Q*Gamma_1)*dt;
barPi(1,M1+1-i)=barPi(1,M1+2-i)+((A+G)'*barPi(1,M1+2-i)+barPi(1,M1+2-i)*(A+G)-barPi(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M(1,M1+2-i)*G_0+G_0'*Pi_0(1,M1+2-i)'+Q-Q_Gamma)*dt;
M(1,M1+1-i)=M(1,M1+2-i)+((A+G)'*M(1,M1+2-i)+M(1,M1+2-i)*A_0-barPi(1,M1+2-i)*B*inv(R)*B'*M(1,M1+2-i)+G_0'*M_0(1,M1+2-i)+barPi(1,M1+2-i)*F-(1-Gamma)'*Q*Gamma_1)*dt;
Pi(1,M1+1-i)=Pi(1,M1+2-i)+(A'*Pi(1,M1+2-i)+Pi(1,M1+2-i)*A-Pi(1,M1+2-i)*B*inv(R)*B'*Pi(1,M1+2-i)+Q)*dt;
end
figure (1)
plot(t,Pi)
hold on
plot(t,barPi)
hold on
plot(t,M)
hold on
%plot(t,Pi)
%hold on
xlabel('time')
ylabel('$\Pi,\bar{\Pi},M$','Interpreter','latex')
legend('$\Pi(t)$','$\bar{\Pi}(t)$','$M(t)$','Interpreter','latex')



 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是learder优化    
%目标是算出 checku_0^*
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

mathcalA=zeros(4,4,M1+1);
mathcalB=zeros(4,4,M1+1);
mathcalQ=zeros(4,4,M1+1);
%mathcalD=zeros(4,1,M1+1);
mathcalD_0=zeros(4,1,M1+1);
mathcalbarD_0=zeros(4,1,M1+1);

Xi_0=zeros(1,M1+1);
barXi=zeros(1,M1+1);
hatA=zeros(1,M1+1);

for i=1:M1+1
Xi_0(1,i)=Pi_0(1,i)'*barB_1+M_0(1,i)*B_0;
barXi(1,i)=barPi(1,i)*barB_1+M(1,i)*B_0;
hatA(1,i)=A+G-B*inv(R)*B'*barPi(1,i);
end

for i=1:M1+1
mathcalA(:,:,i)=[A_0,G_0,B_0*inv(R_0)*Xi_0(1,i)',B_0*inv(R_0)*barXi(1,i);
                 F-B*inv(R)*B'*M(1,i),hatA(1,i),barB_1*inv(R_0)*Xi_0(1,i)',barB_1*inv(R_0)*barXi(1,i)';
                 0,0,A_0,G_0;
                 0,0,F-B*inv(R)*B'*Pi_0(1,i)',hatA(1,i)];
mathcalB(:,:,i)=[B_0*inv(R_0)*B_0',B_0*inv(R_0)*barB_1',0,0;
                 barB_1*inv(R_0)*B_0',barB_1*inv(R_0)*barB_1',0,B*inv(R)*B';
                 0,0,0,0;
                 0,-B*inv(R)*B',0,0];
mathcalD_0(:,:,i)=[D_0;0;0;0];
mathcalbarD_0(:,:,i)=[0;0;0;0];
mathcalQ(:,:,i)=[-Q_0,Q_0*Gamma_0,0,0;
                  Gamma_0'*Q_0,-Gamma_0'*Q_0*Gamma_0,0,0;
                  0,0,Xi_0(1,i)*inv(R_0)*Xi_0(1,i)',Xi_0(1,i)*inv(R_0)*barXi(1,i);
                  0,0,barXi(1,i)*inv(R_0)*Xi_0(1,i)',barXi(1,i)'*inv(R_0)*barXi(1,i)];
end

mathcalP=zeros(4,4,M1+1);
mathcalP(:,:,M1+1)=zeros(4,4);

for i=1:M1
mathcalP(:,:,M1+1-i)=mathcalP(:,:,M1+2-i)+(mathcalP(:,:,M1+2-i)*mathcalA(:,:,M1+2-i)+mathcalA(:,:,M1+2-i)'*mathcalP(:,:,M1+2-i)-mathcalP(:,:,M1+2-i)*mathcalB(:,:,M1+2-i)*mathcalP(:,:,M1+2-i)-mathcalQ(:,:,M1+2-i))*dt;
end

mathcalX=zeros(4,1,M1+1);
mathcalX(:,:,1)=[xi_0;barxi;0;0];
for i=1:M1
mathcalX(:,:,i+1)=mathcalX(:,:,i)+(mathcalA(:,:,i)*mathcalX(:,:,i)-mathcalB(:,:,i)*mathcalP(:,:,i)*mathcalX(:,:,i))*dt+mathcalD_0(:,:,i)*dW_0(1,i);
end
mathcalY=zeros(4,1,M1+1);
for i=1:M1
mathcalY(:,:,i)=mathcalP(:,:,i)*mathcalX(:,:,i);
end


figure (2)
y00=zeros(1,M1+1);barx0=zeros(1,M1+1);barvarphi0=zeros(1,M1+1);
for i=1:M1+1
y00(1,i)=mathcalY(1,1,i);
barx0(1,i)=mathcalX(2,1,i);
barvarphi0(1,i)=mathcalY(4,1,i);
end

plot(t,y00)
hold on
plot(t,barx0)
hold on
plot(t,barvarphi0)
hold on
%plot(t,Pi)
%hold on
xlabel('time')
ylabel('$y_0,\bar{x},\bar{\varphi}$','Interpreter','latex')
legend('$y_0(t)$','$\bar{x}(t)$','$\bar{\varphi}(t)$','Interpreter','latex')










u_0star=zeros(1,M1+1);
for i=1:M1+1
u_0star(1,i)=-inv(R_0)*B_0'*mathcalY(1,1,i);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%利用u_0star求barvarphi和u_istar
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

barvarphi=zeros(1,M1+1);
barvarphi(1,M1+1)=0;
barvarphi_0=zeros(1,M1+1);
barvarphi_0(1,M1+1)=0;
for i=1:M1
barvarphi_0(1,M1+1-i)=barvarphi_0(1,M1+2-i)+(A_0'*barvarphi_0(1,M1+2-i)+(F'-M(1,M1+2-i)*B*inv(R)*B')*barvarphi(1,M1+2-i)+(M(1,M1+2-i)'*barB_1+M_0(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
barvarphi(1,M1+1-i)=barvarphi(1,M1+2-i)+((A+G-B*inv(R)*B'*barPi(1,M1+2-i))'*barvarphi(1,M1+2-i)+G_0'*barvarphi_0(1,M1+2-i)+(barPi(1,M1+2-i)*barB_1+M(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
end


u_istar=zeros(N,M1+1);
barx_i=zeros(N,M1+1);
for i=1:N
barx_i(i,1)=normrnd(barxi,1);
end


for j=1:M1
for i=1:N
%barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*barvarphi(1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*mathcalY(4,1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
end
end

for j=1:M1
for i=1:N
u_istar(i,j)=-inv(R)*B'*(Pi(1,j)*barx_i(i,j)+(barPi(1,j)-Pi(1,j))*mathcalX(2,1,j)+M(1,j)*mathcalX(1,1,j)+mathcalY(4,1,j))-inv(R)*L*u_0star(1,j);
end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%计算实际的轨迹
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
x_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
xN=zeros(1,M1+1);
for i=1:N
x_i(i,1)=barx_i(i,1);
xN(1,1)=xN(1,1)+barx_i(i,1);
end
xN(1,1)=xN(1,1)/N;

for j=1:M1
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*u_0star(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);    
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*u_istar(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*u_0star(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
end

figure (3) 
plot(t,x_0(1,:))
hold on
for i=1:N
plot(t,x_i(i,:))
hold on
end
xlabel('time')
ylabel('$x_i^*,\quad i=0,1, . . .,N$','Interpreter','latex')
%legend('$y_0(t)$','$\bar{x}(t)$','$\bar{\varphi}(t)$','Interpreter','latex')

JSOC1=0;
for j=1:M1
for i=1:N
JSOC1= JSOC1+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(u_istar(i,j))^2*R+2*u_istar(i,j)'*L*u_0star(1,j)+(u_0star(1,j))^2*R_1)*dt;
end
end
















K=zeros(1,M1+1);  
barK=zeros(1,M1+1);
K_0=zeros(1,M1+1);
Lambda_0=zeros(1,M1+1);
barLambda=zeros(1,M1+1);
Psi_1=zeros(1,M1+1);
Psi_2=zeros(1,M1+1);
Psi_3=zeros(1,M1+1);
barA=zeros(1,M1+1);
barF=zeros(1,M1+1);
P_0=zeros(1,M1+1);
barP=zeros(1,M1+1);
 

 
for i=1:M1
P_0(1,M1+2-i)=-inv(R_0)*B_0'*Psi_1(1,M1+2-i);
barP(1,M1+2-i)=-inv(R_0)*B_0'*Psi_3(1,M1+2-i)';
barA(1,M1+2-i)=A+G+barB_1*barP(1,M1+2-i)-B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i));
barF(1,M1+2-i)=F+barB_1*P_0(1,M1+2-i)-B*inv(R)*B'*K_0(1,M1+2-i);
K(1,M1+1-i)=K(1,M1+2-i)+(A'*K(1,M1+2-i)+K(1,M1+2-i)*A-K(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)+Q)*dt;
barK(1,M1+1-i)=barK(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*barK(1,M1+2-i)+barK(1,M1+2-i)*(A+G+barB_1*barP(1,M1+2-i))-K(1,M1+2-i)*B*inv(R)*B*barK(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*barK(1,M1+2-i)+(G+barB_1*barP(1,M1+2-i))'*K(1,M1+2-i)+K(1,M1+2-i)*(G+barB_1*barP(1,M1+2-i))+K_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(G_0+B_0*barP(1,M1+2-i))'*barLambda(1,M1+2-i)+barP(1,M1+2-i)'*R_1*barP(1,M1+2-i)-Q_Gamma-barP(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
K_0(1,M1+1-i)=K_0(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*K_0(1,M1+2-i)+K_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))-(K(1,M1+2-i)+barK(1,M1+2-i))*B*inv(R)*B'*K_0(1,M1+2-i)+(G_0+B_0*barP(1,M1+2-i))'*Lambda_0(1,M1+2-i)+(K(1,M1+2-i)+barK(1,M1+2-i))*(F+barB_1*P_0(1,M1+2-i))+(Gamma-1)'*Q*Gamma_1+barP(1,M1+2-i)'*R_1*P_0(1,M1+2-i)-barP(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
Lambda_0(1,M1+1-i)=Lambda_0(1,M1+2-i)+(Lambda_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*Lambda_0(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*K_0(1,M1+2-i)+barLambda(1,M1+2-i)*(F+barB_1*P_0(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*K_0(1,M1+2-i)+P_0(1,M1+2-i)'*R_1*P_0(1,M1+2-i)+Gamma_1'*Q*Gamma_1-P_0(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
barLambda(1,M1+1-i)=barLambda(1,M1+2-i)+(barLambda(1,M1+2-i)*(A+G-barB_1*barP(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*barLambda(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i))+Lambda_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*(K(1,M1+2-i)+barK(1,M1+2-i))+Gamma_1'*Q*(Gamma-1)+P_0(1,M1+2-i)'*R_1*barP(1,M1+2-i)-P_0(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
Psi_1(1,M1+1-i)=Psi_1(1,M1+2-i)+(A_0'*Psi_1(1,M1+2-i)+Psi_1(1,M1+2-i)*A_0-Psi_1(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+barF(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)'*barF(1,M1+2-i)+Q_0)*dt;
Psi_2(1,M1+1-i)=Psi_2(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_2(1,M1+2-i)+Psi_2(1,M1+2-i)*barA(1,M1+2-i)-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_3(1,M1+2-i)'+Gamma_0'*Q_0*Gamma_0+Gamma_0'*Psi_3(1,M1+2-i)'+Psi_3(1,M1+2-i)*G_0)*dt;
Psi_3(1,M1+1-i)=Psi_3(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)*A_0-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+G_0*Psi_1(1,M1+2-i)+Psi_2(1,M1+2-i)*barF(1,M1+2-i)-Gamma_0'*Q_0)*dt;
end

   

figure (4)
plot(t,K)
hold on
plot(t,barK)
hold on
plot(t,K_0)
hold on
plot(t,Lambda_0)
hold on
plot(t,barLambda)
hold on
xlabel('time')
ylabel('$K,\bar{K},K_0,\Lambda_0,\bar{\Lambda}$','Interpreter','latex')
legend('$K(t)$','$\bar{K}(t)$','$K_0(t)$', '$\Lambda_0(t)$', '$\bar{\Lambda}(t)$', 'Interpreter','latex')

figure (5)
plot(t,Psi_1)
hold on
plot(t,Psi_2)
hold on
plot(t,Psi_3)
hold on
xlabel('time')
ylabel('$\Psi_1,\Psi_2,\Psi_3$','Interpreter','latex')
legend('$\Psi_1(t)$','$\Psi_2(t)$','$\Psi_3(t)$', 'Interpreter','latex')


hatu_0=zeros(1,M1+1);
hatu_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
x_i=zeros(1,M1+1);
xN=zeros(1,M1+1);
barx=zeros(1,M1+1);barx(1,1)=barxi;
for i=1:N
x_i(i,1)=normrnd(barxi,3);
xN(1,1)=xN(1,1)+x_i(i,1);
end
xN(1,1)=xN(1,1)/N;
for j=1:M1
hatu_0(1,j)=-inv(R_0)*B_0'*(Psi_1(1,j)*x_0(1,j)+Psi_3(1,j)*barx(1,j));
for i=1:N
hatu_i(i,j)=-inv(R)*B'*(K(1,j)*x_i(i,j)+K_0(1,j)*x_0(1,j)+barK(1,j)*barx(1,j))-inv(R)*L*(P_0(1,j)*x_0(1,j)+barP(1,j)*barx(1,j));
end
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*hatu_0(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*hatu_i(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*hatu_0(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
barx(1,j+1)=barx(1,j)+((A+G+barB_1*barP(1,j)-B*inv(R)*B'*(K(1,j)+barK(1,j)))*barx(1,j)+(F+barB_1*P_0(1,j)-B*inv(R)*B'*K_0(1,j))*x_0(1,j))*dt;
end
 
JSOC2=0;
for j=1:M1
for i=1:N
JSOC2= JSOC2+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(hatu_i(i,j))^2*R+2*hatu_i(i,j)'*L*hatu_0(1,j)+(hatu_0(1,j))^2*R_1)*dt;
end
end




figure (6) 
plot(t,x_0(1,:))
hold on
for i=1:N
plot(t,x_i(i,:))
hold on
end
xlabel('time')
ylabel('$\hat{x}_i,\quad i=0,1, . . .,N$','Interpreter','latex')
%legend('$y_0(t)$','$\bar{x}(t)$','$\bar{\varphi}(t)$','Interpreter','latex')

differencJSOC12=JSOC1-JSOC2;



==> fig/matlab/openloopmain.m <==
clear;
dt=0.0001; M1=100000; T=M1*dt;t=[0:dt:T]; N=20;

A_0=-1;B_0=1;G_0=0.1;D_0=0.5;Gamma_0=1;Q_0=1;R_0=1;xi_0=20;
A=-1;B=1;G=0.1;F=1;B_1=1;D=0.5;Gamma=1;Gamma_1=1;Q=1;R=4;L=2;R_1=1;barxi=10;

Q_Gamma=Q*Gamma+Gamma'*Q-Gamma'*Q*Gamma; barB_1=B_1-B*inv(R)*L;

dW_0=zeros(1,M1);dW_0(:,:)=sqrt(dt)*randn(1,M1);
dW=zeros(N,M1);dW(:,:)=sqrt(dt)*randn(N,M1);






%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是follower优化
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



Pi_0=zeros(1,M1+1);
Pi_0(1,M1+1)=0;
M_0=zeros(1,M1+1);
M_0(1,M1+1)=0;
barPi=zeros(1,M1+1);
barPi(1,M1+1)=0;
M=zeros(1,M1+1);
M(1,M+1)=0;
Pi=zeros(1,M1+1);
Pi(1,M1+1)=0;
for i=1:M1
Pi_0(1,M1+1-i)=Pi_0(1,M1+2-i)+(Pi_0(1,M1+2-i)*(A+G)+A_0'*Pi_0(1,M1+2-i)-Pi_0(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M_0(1,M1+2-i)*G_0+F'*barPi(1,M1+2-i)+Gamma_1'*Q*(Gamma-1))*dt;
M_0(1,M1+1-i)=M_0(1,M1+2-i)+(M_0(1,M1+2-i)*A_0+A_0'*M_0(1,M1+2-i)+(F'-Pi_0(1,M1+2-i)'*B*inv(R)*B')*M(1,M1+2-i)+Pi_0(1,M1+2-i)'*F+Gamma_1'*Q*Gamma_1)*dt;
barPi(1,M1+1-i)=barPi(1,M1+2-i)+((A+G)'*barPi(1,M1+2-i)+barPi(1,M1+2-i)*(A+G)-barPi(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M(1,M1+2-i)*G_0+G_0'*Pi_0(1,M1+2-i)'+Q-Q_Gamma)*dt;
M(1,M1+1-i)=M(1,M1+2-i)+((A+G)'*M(1,M1+2-i)+M(1,M1+2-i)*A_0-barPi(1,M1+2-i)*B*inv(R)*B'*M(1,M1+2-i)+G_0'*M_0(1,M1+2-i)+barPi(1,M1+2-i)*F-(1-Gamma)'*Q*Gamma_1)*dt;
Pi(1,M1+1-i)=Pi(1,M1+2-i)+(A'*Pi(1,M1+2-i)+Pi(1,M1+2-i)*A-Pi(1,M1+2-i)*B*inv(R)*B'*Pi(1,M1+2-i)+Q)*dt;
end
figure (1)
plot(t,Pi)
hold on
plot(t,barPi)
hold on
plot(t,M)
hold on
%plot(t,Pi)
%hold on
xlabel('time')
ylabel('$\Pi,\bar{\Pi},M$','Interpreter','latex')
legend('$\Pi(t)$','$\bar{\Pi}(t)$','$M(t)$','Interpreter','latex')



 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是learder优化    
%目标是算出 checku_0^*
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

mathcalA=zeros(4,4,M1+1);
mathcalB=zeros(4,4,M1+1);
mathcalQ=zeros(4,4,M1+1);
%mathcalD=zeros(4,1,M1+1);
mathcalD_0=zeros(4,1,M1+1);
mathcalbarD_0=zeros(4,1,M1+1);

Xi_0=zeros(1,M1+1);
barXi=zeros(1,M1+1);
hatA=zeros(1,M1+1);

for i=1:M1+1
Xi_0(1,i)=Pi_0(1,i)'*barB_1+M_0(1,i)*B_0;
barXi(1,i)=barPi(1,i)*barB_1+M(1,i)*B_0;
hatA(1,i)=A+G-B*inv(R)*B'*barPi(1,i);
end

for i=1:M1+1
mathcalA(:,:,i)=[A_0,G_0,B_0*inv(R_0)*Xi_0(1,i)',B_0*inv(R_0)*barXi(1,i);
                 F-B*inv(R)*B'*M(1,i),hatA(1,i),barB_1*inv(R_0)*Xi_0(1,i)',barB_1*inv(R_0)*barXi(1,i)';
                 0,0,A_0,G_0;
                 0,0,F-B*inv(R)*B'*Pi_0(1,i)',hatA(1,i)];
mathcalB(:,:,i)=[B_0*inv(R_0)*B_0',B_0*inv(R_0)*barB_1',0,0;
                 barB_1*inv(R_0)*B_0',barB_1*inv(R_0)*barB_1',0,B*inv(R)*B';
                 0,0,0,0;
                 0,-B*inv(R)*B',0,0];
mathcalD_0(:,:,i)=[D_0;0;0;0];
mathcalbarD_0(:,:,i)=[0;0;0;0];
mathcalQ(:,:,i)=[-Q_0,Q_0*Gamma_0,0,0;
                  Gamma_0'*Q_0,-Gamma_0'*Q_0*Gamma_0,0,0;
                  0,0,Xi_0(1,i)*inv(R_0)*Xi_0(1,i)',Xi_0(1,i)*inv(R_0)*barXi(1,i);
                  0,0,barXi(1,i)*inv(R_0)*Xi_0(1,i)',barXi(1,i)'*inv(R_0)*barXi(1,i)];
end

mathcalP=zeros(4,4,M1+1);
mathcalP(:,:,M1+1)=zeros(4,4);

for i=1:M1
mathcalP(:,:,M1+1-i)=mathcalP(:,:,M1+2-i)+(mathcalP(:,:,M1+2-i)*mathcalA(:,:,M1+2-i)+mathcalA(:,:,M1+2-i)'*mathcalP(:,:,M1+2-i)-mathcalP(:,:,M1+2-i)*mathcalB(:,:,M1+2-i)*mathcalP(:,:,M1+2-i)-mathcalQ(:,:,M1+2-i))*dt;
end

mathcalX=zeros(4,1,M1+1);
mathcalX(:,:,1)=[xi_0;barxi;0;0];
for i=1:M1
mathcalX(:,:,i+1)=mathcalX(:,:,i)+(mathcalA(:,:,i)*mathcalX(:,:,i)-mathcalB(:,:,i)*mathcalP(:,:,i)*mathcalX(:,:,i))*dt+mathcalD_0(:,:,i)*dW_0(1,i);
end
mathcalY=zeros(4,1,M1+1);
for i=1:M1
mathcalY(:,:,i)=mathcalP(:,:,i)*mathcalX(:,:,i);
end


figure (2)
y00=zeros(1,M1+1);barx0=zeros(1,M1+1);barvarphi0=zeros(1,M1+1);
for i=1:M1+1
y00(1,i)=mathcalY(1,1,i);
barx0(1,i)=mathcalX(2,1,i);
barvarphi0(1,i)=mathcalY(4,1,i);
end

plot(t,y00)
hold on
plot(t,barx0)
hold on
plot(t,barvarphi0)
hold on
%plot(t,Pi)
%hold on
xlabel('time')
ylabel('$y_0,\bar{x},\bar{\varphi}$','Interpreter','latex')
legend('$y_0(t)$','$\bar{x}(t)$','$\bar{\varphi}(t)$','Interpreter','latex')










u_0star=zeros(1,M1+1);
for i=1:M1+1
u_0star(1,i)=-inv(R_0)*B_0'*mathcalY(1,1,i);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%利用u_0star求barvarphi和u_istar
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

barvarphi=zeros(1,M1+1);
barvarphi(1,M1+1)=0;
barvarphi_0=zeros(1,M1+1);
barvarphi_0(1,M1+1)=0;
for i=1:M1
barvarphi_0(1,M1+1-i)=barvarphi_0(1,M1+2-i)+(A_0'*barvarphi_0(1,M1+2-i)+(F'-M(1,M1+2-i)*B*inv(R)*B')*barvarphi(1,M1+2-i)+(M(1,M1+2-i)'*barB_1+M_0(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
barvarphi(1,M1+1-i)=barvarphi(1,M1+2-i)+((A+G-B*inv(R)*B'*barPi(1,M1+2-i))'*barvarphi(1,M1+2-i)+G_0'*barvarphi_0(1,M1+2-i)+(barPi(1,M1+2-i)*barB_1+M(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
end


u_istar=zeros(N,M1+1);
barx_i=zeros(N,M1+1);
for i=1:N
barx_i(i,1)=normrnd(barxi,1);
end


for j=1:M1
for i=1:N
%barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*barvarphi(1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*mathcalY(4,1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
end
end

for j=1:M1
for i=1:N
u_istar(i,j)=-inv(R)*B'*(Pi(1,j)*barx_i(i,j)+(barPi(1,j)-Pi(1,j))*mathcalX(2,1,j)+M(1,j)*mathcalX(1,1,j)+mathcalY(4,1,j))-inv(R)*L*u_0star(1,j);
end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%计算实际的轨迹
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
x_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
xN=zeros(1,M1+1);
for i=1:N
x_i(i,1)=barx_i(i,1);
xN(1,1)=xN(1,1)+barx_i(i,1);
end
xN(1,1)=xN(1,1)/N;

for j=1:M1
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*u_0star(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);    
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*u_istar(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*u_0star(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
end

figure (3) 
plot(t,x_0(1,:))
hold on
for i=1:N
plot(t,x_i(i,:))
hold on
end
xlabel('time')
ylabel('$x_i^*,\quad i=0,1, . . .,N$','Interpreter','latex')
%legend('$y_0(t)$','$\bar{x}(t)$','$\bar{\varphi}(t)$','Interpreter','latex')


JSOC1=0;
for j=1:M1
for i=1:N
JSOC1= JSOC1+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(u_istar(i,j))^2*R+2*u_istar(i,j)'*L*u_0star(1,j)+(u_0star(1,j))^2*R_1)*dt;
end
end






==> fig/matlab/subfunctionNdiedai.m <==
function [differencJSOC12] = subfunctionNdiedai(M1111,dt111,N111)
%UNTITLED5 此处提供此函数的摘要
%   此处提供详细说明



dt=dt111; M1=M1111; T=M1*dt;t=[0:dt:T]; N=N111;

A_0=-1;B_0=1;G_0=0.1;D_0=0.5;Gamma_0=1;Q_0=1;R_0=1;xi_0=20;
A=-1;B=1;G=0.1;F=1;B_1=1;D=0.5;Gamma=1;Gamma_1=1;Q=1;R=4;L=2;R_1=1;barxi=10;

Q_Gamma=Q*Gamma+Gamma'*Q-Gamma'*Q*Gamma; barB_1=B_1-B*inv(R)*L;

dW_0=zeros(1,M1);dW_0(:,:)=sqrt(dt)*randn(1,M1);
dW=zeros(N,M1);dW(:,:)=sqrt(dt)*randn(N,M1);






%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是follower优化
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



Pi_0=zeros(1,M1+1);
Pi_0(1,M1+1)=0;
M_0=zeros(1,M1+1);
M_0(1,M1+1)=0;
barPi=zeros(1,M1+1);
barPi(1,M1+1)=0;
M=zeros(1,M1+1);
M(1,M+1)=0;
Pi=zeros(1,M1+1);
Pi(1,M1+1)=0;
for i=1:M1
Pi_0(1,M1+1-i)=Pi_0(1,M1+2-i)+(Pi_0(1,M1+2-i)*(A+G)+A_0'*Pi_0(1,M1+2-i)-Pi_0(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M_0(1,M1+2-i)*G_0+F'*barPi(1,M1+2-i)+Gamma_1'*Q*(Gamma-1))*dt;
M_0(1,M1+1-i)=M_0(1,M1+2-i)+(M_0(1,M1+2-i)*A_0+A_0'*M_0(1,M1+2-i)+(F'-Pi_0(1,M1+2-i)'*B*inv(R)*B')*M(1,M1+2-i)+Pi_0(1,M1+2-i)'*F+Gamma_1'*Q*Gamma_1)*dt;
barPi(1,M1+1-i)=barPi(1,M1+2-i)+((A+G)'*barPi(1,M1+2-i)+barPi(1,M1+2-i)*(A+G)-barPi(1,M1+2-i)*B*inv(R)*B'*barPi(1,M1+2-i)+M(1,M1+2-i)*G_0+G_0'*Pi_0(1,M1+2-i)'+Q-Q_Gamma)*dt;
M(1,M1+1-i)=M(1,M1+2-i)+((A+G)'*M(1,M1+2-i)+M(1,M1+2-i)*A_0-barPi(1,M1+2-i)*B*inv(R)*B'*M(1,M1+2-i)+G_0'*M_0(1,M1+2-i)+barPi(1,M1+2-i)*F-(1-Gamma)'*Q*Gamma_1)*dt;
Pi(1,M1+1-i)=Pi(1,M1+2-i)+(A'*Pi(1,M1+2-i)+Pi(1,M1+2-i)*A-Pi(1,M1+2-i)*B*inv(R)*B'*Pi(1,M1+2-i)+Q)*dt;
end




 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%下面是learder优化    
%目标是算出 checku_0^*
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

mathcalA=zeros(4,4,M1+1);
mathcalB=zeros(4,4,M1+1);
mathcalQ=zeros(4,4,M1+1);
%mathcalD=zeros(4,1,M1+1);
mathcalD_0=zeros(4,1,M1+1);
mathcalbarD_0=zeros(4,1,M1+1);

Xi_0=zeros(1,M1+1);
barXi=zeros(1,M1+1);
hatA=zeros(1,M1+1);

for i=1:M1+1
Xi_0(1,i)=Pi_0(1,i)'*barB_1+M_0(1,i)*B_0;
barXi(1,i)=barPi(1,i)*barB_1+M(1,i)*B_0;
hatA(1,i)=A+G-B*inv(R)*B'*barPi(1,i);
end

for i=1:M1+1
mathcalA(:,:,i)=[A_0,G_0,B_0*inv(R_0)*Xi_0(1,i)',B_0*inv(R_0)*barXi(1,i);
                 F-B*inv(R)*B'*M(1,i),hatA(1,i),barB_1*inv(R_0)*Xi_0(1,i)',barB_1*inv(R_0)*barXi(1,i)';
                 0,0,A_0,G_0;
                 0,0,F-B*inv(R)*B'*Pi_0(1,i)',hatA(1,i)];
mathcalB(:,:,i)=[B_0*inv(R_0)*B_0',B_0*inv(R_0)*barB_1',0,0;
                 barB_1*inv(R_0)*B_0',barB_1*inv(R_0)*barB_1',0,B*inv(R)*B';
                 0,0,0,0;
                 0,-B*inv(R)*B',0,0];
mathcalD_0(:,:,i)=[D_0;0;0;0];
mathcalbarD_0(:,:,i)=[0;0;0;0];
mathcalQ(:,:,i)=[-Q_0,Q_0*Gamma_0,0,0;
                  Gamma_0'*Q_0,-Gamma_0'*Q_0*Gamma_0,0,0;
                  0,0,Xi_0(1,i)*inv(R_0)*Xi_0(1,i)',Xi_0(1,i)*inv(R_0)*barXi(1,i);
                  0,0,barXi(1,i)*inv(R_0)*Xi_0(1,i)',barXi(1,i)'*inv(R_0)*barXi(1,i)];
end

mathcalP=zeros(4,4,M1+1);
mathcalP(:,:,M1+1)=zeros(4,4);

for i=1:M1
mathcalP(:,:,M1+1-i)=mathcalP(:,:,M1+2-i)+(mathcalP(:,:,M1+2-i)*mathcalA(:,:,M1+2-i)+mathcalA(:,:,M1+2-i)'*mathcalP(:,:,M1+2-i)-mathcalP(:,:,M1+2-i)*mathcalB(:,:,M1+2-i)*mathcalP(:,:,M1+2-i)-mathcalQ(:,:,M1+2-i))*dt;
end

mathcalX=zeros(4,1,M1+1);
mathcalX(:,:,1)=[xi_0;barxi;0;0];
for i=1:M1
mathcalX(:,:,i+1)=mathcalX(:,:,i)+(mathcalA(:,:,i)*mathcalX(:,:,i)-mathcalB(:,:,i)*mathcalP(:,:,i)*mathcalX(:,:,i))*dt+mathcalD_0(:,:,i)*dW_0(1,i);
end
mathcalY=zeros(4,1,M1+1);
for i=1:M1
mathcalY(:,:,i)=mathcalP(:,:,i)*mathcalX(:,:,i);
end









u_0star=zeros(1,M1+1);
for i=1:M1+1
u_0star(1,i)=-inv(R_0)*B_0'*mathcalY(1,1,i);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%利用u_0star求barvarphi和u_istar
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

barvarphi=zeros(1,M1+1);
barvarphi(1,M1+1)=0;
barvarphi_0=zeros(1,M1+1);
barvarphi_0(1,M1+1)=0;
for i=1:M1
barvarphi_0(1,M1+1-i)=barvarphi_0(1,M1+2-i)+(A_0'*barvarphi_0(1,M1+2-i)+(F'-M(1,M1+2-i)*B*inv(R)*B')*barvarphi(1,M1+2-i)+(M(1,M1+2-i)'*barB_1+M_0(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
barvarphi(1,M1+1-i)=barvarphi(1,M1+2-i)+((A+G-B*inv(R)*B'*barPi(1,M1+2-i))'*barvarphi(1,M1+2-i)+G_0'*barvarphi_0(1,M1+2-i)+(barPi(1,M1+2-i)*barB_1+M(1,M1+2-i)*B_0)*u_0star(1,M1+2-i))*dt;
end


u_istar=zeros(N,M1+1);
barx_i=zeros(N,M1+1);
for i=1:N
barx_i(i,1)=normrnd(barxi,1);
end


for j=1:M1
for i=1:N
%barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*barvarphi(1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
barx_i(i,j+1)=barx_i(i,j)+((A-B*inv(R)*B'*Pi(:,j))*barx_i(i,j)+(G-B*inv(R)*B'*(barPi(:,j)-Pi(:,j)))*mathcalX(2,1,j)-B*inv(R)*B'*mathcalY(4,1,j)+(F-B*inv(R)*B'*M(1,j))*mathcalX(1,1,j))*dt+D*dW(i,j);
end
end

for j=1:M1
for i=1:N
u_istar(i,j)=-inv(R)*B'*(Pi(1,j)*barx_i(i,j)+(barPi(1,j)-Pi(1,j))*mathcalX(2,1,j)+M(1,j)*mathcalX(1,1,j)+mathcalY(4,1,j))-inv(R)*L*u_0star(1,j);
end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%计算实际的轨迹
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
x_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
xN=zeros(1,M1+1);
for i=1:N
x_i(i,1)=barx_i(i,1);
xN(1,1)=xN(1,1)+barx_i(i,1);
end
xN(1,1)=xN(1,1)/N;

for j=1:M1
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*u_0star(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);    
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*u_istar(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*u_0star(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
end



JSOC1=0;
for j=1:M1
for i=1:N
JSOC1= JSOC1+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(u_istar(i,j))^2*R+2*u_istar(i,j)'*L*u_0star(1,j)+(u_0star(1,j))^2*R_1)*dt;
end
end
















K=zeros(1,M1+1);  
barK=zeros(1,M1+1);
K_0=zeros(1,M1+1);
Lambda_0=zeros(1,M1+1);
barLambda=zeros(1,M1+1);
Psi_1=zeros(1,M1+1);
Psi_2=zeros(1,M1+1);
Psi_3=zeros(1,M1+1);
barA=zeros(1,M1+1);
barF=zeros(1,M1+1);
P_0=zeros(1,M1+1);
barP=zeros(1,M1+1);
 

 
for i=1:M1
P_0(1,M1+2-i)=-inv(R_0)*B_0'*Psi_1(1,M1+2-i);
barP(1,M1+2-i)=-inv(R_0)*B_0'*Psi_3(1,M1+2-i)';
barA(1,M1+2-i)=A+G+barB_1*barP(1,M1+2-i)-B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i));
barF(1,M1+2-i)=F+barB_1*P_0(1,M1+2-i)-B*inv(R)*B'*K_0(1,M1+2-i);
K(1,M1+1-i)=K(1,M1+2-i)+(A'*K(1,M1+2-i)+K(1,M1+2-i)*A-K(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)+Q)*dt;
barK(1,M1+1-i)=barK(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*barK(1,M1+2-i)+barK(1,M1+2-i)*(A+G+barB_1*barP(1,M1+2-i))-K(1,M1+2-i)*B*inv(R)*B*barK(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*K(1,M1+2-i)-barK(1,M1+2-i)*B*inv(R)*B'*barK(1,M1+2-i)+(G+barB_1*barP(1,M1+2-i))'*K(1,M1+2-i)+K(1,M1+2-i)*(G+barB_1*barP(1,M1+2-i))+K_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(G_0+B_0*barP(1,M1+2-i))'*barLambda(1,M1+2-i)+barP(1,M1+2-i)'*R_1*barP(1,M1+2-i)-Q_Gamma-barP(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
K_0(1,M1+1-i)=K_0(1,M1+2-i)+((A+G+barB_1*barP(1,M1+2-i))'*K_0(1,M1+2-i)+K_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))-(K(1,M1+2-i)+barK(1,M1+2-i))*B*inv(R)*B'*K_0(1,M1+2-i)+(G_0+B_0*barP(1,M1+2-i))'*Lambda_0(1,M1+2-i)+(K(1,M1+2-i)+barK(1,M1+2-i))*(F+barB_1*P_0(1,M1+2-i))+(Gamma-1)'*Q*Gamma_1+barP(1,M1+2-i)'*R_1*P_0(1,M1+2-i)-barP(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
Lambda_0(1,M1+1-i)=Lambda_0(1,M1+2-i)+(Lambda_0(1,M1+2-i)*(A_0+B_0*P_0(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*Lambda_0(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*K_0(1,M1+2-i)+barLambda(1,M1+2-i)*(F+barB_1*P_0(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*K_0(1,M1+2-i)+P_0(1,M1+2-i)'*R_1*P_0(1,M1+2-i)+Gamma_1'*Q*Gamma_1-P_0(1,M1+2-i)'*L'*inv(R)*L*P_0(1,M1+2-i))*dt;
barLambda(1,M1+1-i)=barLambda(1,M1+2-i)+(barLambda(1,M1+2-i)*(A+G-barB_1*barP(1,M1+2-i))+(A_0+B_0*P_0(1,M1+2-i))'*barLambda(1,M1+2-i)-barLambda(1,M1+2-i)*B*inv(R)*B'*(K(1,M1+2-i)+barK(1,M1+2-i))+Lambda_0(1,M1+2-i)*(G_0+B_0*barP(1,M1+2-i))+(F+barB_1*P_0(1,M1+2-i))'*(K(1,M1+2-i)+barK(1,M1+2-i))+Gamma_1'*Q*(Gamma-1)+P_0(1,M1+2-i)'*R_1*barP(1,M1+2-i)-P_0(1,M1+2-i)'*L'*inv(R)*L*barP(1,M1+2-i))*dt;
Psi_1(1,M1+1-i)=Psi_1(1,M1+2-i)+(A_0'*Psi_1(1,M1+2-i)+Psi_1(1,M1+2-i)*A_0-Psi_1(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+barF(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)'*barF(1,M1+2-i)+Q_0)*dt;
Psi_2(1,M1+1-i)=Psi_2(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_2(1,M1+2-i)+Psi_2(1,M1+2-i)*barA(1,M1+2-i)-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_3(1,M1+2-i)'+Gamma_0'*Q_0*Gamma_0+Gamma_0'*Psi_3(1,M1+2-i)'+Psi_3(1,M1+2-i)*G_0)*dt;
Psi_3(1,M1+1-i)=Psi_3(1,M1+2-i)+(barA(1,M1+2-i)'*Psi_3(1,M1+2-i)+Psi_3(1,M1+2-i)*A_0-Psi_3(1,M1+2-i)*B_0*inv(R_0)*B_0'*Psi_1(1,M1+2-i)+G_0*Psi_1(1,M1+2-i)+Psi_2(1,M1+2-i)*barF(1,M1+2-i)-Gamma_0'*Q_0)*dt;
end

   



hatu_0=zeros(1,M1+1);
hatu_i=zeros(N,M1+1);
x_0=zeros(1,M1+1);x_0(1,1)=xi_0;
x_i=zeros(1,M1+1);
xN=zeros(1,M1+1);
barx=zeros(1,M1+1);barx(1,1)=barxi;
for i=1:N
x_i(i,1)=normrnd(barxi,3);
xN(1,1)=xN(1,1)+x_i(i,1);
end
xN(1,1)=xN(1,1)/N;
for j=1:M1
hatu_0(1,j)=-inv(R_0)*B_0'*(Psi_1(1,j)*x_0(1,j)+Psi_3(1,j)*barx(1,j));
for i=1:N
hatu_i(i,j)=-inv(R)*B'*(K(1,j)*x_i(i,j)+K_0(1,j)*x_0(1,j)+barK(1,j)*barx(1,j))-inv(R)*L*(P_0(1,j)*x_0(1,j)+barP(1,j)*barx(1,j));
end
x_0(1,j+1)=x_0(1,j)+(A_0*x_0(1,j)+B_0*hatu_0(1,j)+G_0*xN(1,j))*dt+D_0*dW_0(1,j);
for i=1:N
x_i(i,j+1)=x_i(i,j)+(A*x_i(i,j)+B*hatu_i(i,j)+G*xN(1,j)+F*x_0(1,j)+B_1*hatu_0(1,j))*dt+D*dW(i,j);
xN(1,j+1)=xN(1,j+1)+x_i(i,j+1);
end
xN(1,j+1)=xN(1,j+1)/N;
barx(1,j+1)=barx(1,j)+((A+G+barB_1*barP(1,j)-B*inv(R)*B'*(K(1,j)+barK(1,j)))*barx(1,j)+(F+barB_1*P_0(1,j)-B*inv(R)*B'*K_0(1,j))*x_0(1,j))*dt;
end
 
JSOC2=0;
for j=1:M1
for i=1:N
JSOC2= JSOC2+ ((x_i(i,j)-Gamma*xN(1,j)-Gamma_1*x_0(1,j))^2*Q+(hatu_i(i,j))^2*R+2*hatu_i(i,j)'*L*hatu_0(1,j)+(hatu_0(1,j))^2*R_1)*dt;
end
end



differencJSOC12=(JSOC1-JSOC2)/N;




end
